The polarimeter vector for $\tau \rightarrow 3 \pi\nu_{\tau}$ decays

The polarimeter vector of the $\tau$ represents an optimal observable for the measurement of the $\tau$ spin. In this paper we present an algorithm for the computation of the $\tau$ polarimeter vector for the decay channels $\tau^{-} \rightarrow \pi^{-}\pi^{+}\pi^{-}\nu_{\tau}$ and $\tau^{-} \rightarrow \pi^{-}\pi^{0}\pi^{0}\nu_{\tau}$. The algorithm is based on a model for the hadronic current in these decay channels, which was fitted to data recorded by the CLEO experiment.

==> make.sh <==
#!/bin/bash

# produce elsarticle.cls
latex elsarticle.ins

# delete old files
rm -fv PolarimetricVectorTau2a1.blg PolarimetricVectorTau2a1.aux PolarimetricVectorTau2a1.out PolarimetricVectorTau2a1.log PolarimetricVectorTau2a1.pdf

# compile latex sources
pdflatex PolarimetricVectorTau2a1.tex
bibtex PolarimetricVectorTau2a1
pdflatex PolarimetricVectorTau2a1.tex
pdflatex PolarimetricVectorTau2a1.tex

#acroread PolarimetricVectorTau2a1.pdf

